PACT: Pruning and Clustering-Based Token Reduction for Faster Visual Language Models

Visual Language Models require substantial computational resources for inference due to the additional input tokens needed to represent visual information. However, these visual tokens often contain redundant and unimportant information, resulting in an unnecessarily high number of tokens. To address this, we introduce PACT, a method that reduces inference time and memory usage by pruning irrelevant tokens and merging visually redundant ones at an early layer of the language model. Our approach uses a novel importance metric to identify unimportant tokens without relying on attention scores, making it compatible with FlashAttention. We also propose a novel clustering algorithm, called Distance Bounded Density Peak Clustering, which efficiently clusters visual tokens while constraining the distances between elements within a cluster by a predefined threshold. We demonstrate the effectiveness of PACT through extensive experiments.

==> images/plots_dbdpc_ablation.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

# Data dictionaries for the approaches
#xx
results_DBDPC = {
    "0.32": [
        0.183,
        0.198,
        0.952
    ],
    "0.31": [
        0.204,
        0.205,
        0.959
    ],
    "0.30": [
        0.228,
        0.213,
        0.964
    ],
    "0.29": [
        0.252,
        0.222,
        0.966
    ],
    "0.28": [
        0.279,
        0.231,
        0.972
    ],
    "0.26": [
        0.336,
        0.252,
        0.977
    ],
    "0.24": [
        0.398,
        0.277,
        0.983
    ],
    "0.23": [
        0.43,
        0.285,
        0.988
    ],
    "0.21": [
        0.496,
        0.318,
        0.992
    ],
    "0.20": [
        0.531,
        0.332,
        0.994
    ],
    "0.19": [
        0.565,
        0.344,
        0.993
    ],
    "0.18": [
        0.601,
        0.359,
        0.996
    ],
    "0.17": [
        0.634,
        0.374,
        0.997
    ],
    "0.15": [
        0.7,
        0.403,
        0.998
    ],
    "0.14": [
        0.734,
        0.418,
        0.998
    ],
    "0.13": [
        0.764,
        0.433,
        0.999
    ]
}

#0.32 0.31 0.30 0.29 0.28 0.26 0.24 0.23 0.21 0.2 0.19 0.18 0.17 0.15 0.14 0.13
#0.27 0.25 0.16
results_DBDPC_wo_density = {
    "0.32": [
        0.205,
        0.264,
        0.96
    ],
    "0.31": [
        0.226,
        0.273,
        0.966
    ],
    "0.3": [
        0.251,
        0.281,
        0.968
    ],
    "0.29": [
        0.275,
        0.29,
        0.97
    ],
    "0.28": [
        0.303,
        0.297,
        0.974
    ],
    "0.26": [
        0.361,
        0.312,
        0.983
    ],
    "0.24": [
        0.423,
        0.326,
        0.986
    ],
    "0.23": [
        0.454,
        0.345,
        0.987
    ],
    "0.21": [
        0.52,
        0.357,
        0.992
    ],
    "0.2": [
        0.553,
        0.368,
        0.994
    ],
    "0.19": [
        0.586,
        0.382,
        0.996
    ],
    "0.18": [
        0.619,
        0.392,
        0.997
    ],
    "0.17": [
        0.651,
        0.405,
        0.997
    ],
    "0.15": [
        0.714,
        0.428,
        0.998
    ],
    "0.14": [
        0.746,
        0.442,
        1.0
    ],
    "0.13": [
        0.774,
        0.453,
        0.998
    ]
}
#0.32 0.31 0.30 0.29 0.28 0.26 0.24 0.23 0.21 0.2 0.19 0.18 0.17 0.15 0.14 0.13
#0.27 0.25 0.16
results_DBDPC_wo_position = {
    "0.32": [
        0.19,
        0.397,
        0.682
    ],
    "0.31": [
        0.211,
        0.394,
        0.685
    ],
    "0.30": [
        0.233,
        0.415,
        0.687
    ],
    "0.29": [
        0.253,
        0.422,
        0.695
    ],
    "0.28": [
        0.28,
        0.432,
        0.697
    ],
    "0.26": [
        0.337,
        0.438,
        0.697
    ],
    "0.24": [
        0.397,
        0.47,
        0.701
    ],
    "0.23": [
        0.428,
        0.46,
        0.697
    ],
    "0.22": [
        0.462,
        0.477,
        0.703
    ],
    "0.21": [
        0.494,
        0.499,
        0.708
    ],
    "0.18": [
        0.601,
        0.517,
        0.729
    ],
    "0.17": [
        0.631,
        0.526,
        0.735
    ],
    "0.15": [
        0.701,
        0.551,
        0.744
    ],
    "0.14": [
        0.735,
        0.562,
        0.75
    ]
}

results_DBDPC_wo_position_using_average={
    "0.32": [
        0.183,
        0.201,
        0.913
    ],
    "0.31": [
        0.204,
        0.209,
        0.915
    ],
    "0.29": [
        0.252,
        0.232,
        0.928
    ],
    "0.28": [
        0.279,
        0.236,
        0.929
    ],
    "0.26": [
        0.336,
        0.257,
        0.938
    ],
    "0.23": [
        0.43,
        0.294,
        0.949
    ],
    "0.21": [
        0.496,
        0.321,
        0.953
    ],
    "0.2": [
        0.531,
        0.337,
        0.956
    ],
    "0.19": [
        0.565,
        0.349,
        0.957
    ],
    "0.18": [
        0.601,
        0.373,
        0.957
    ],
    "0.15": [
        0.7,
        0.412,
        0.959
    ],
    "0.14": [
        0.734,
        0.427,
        0.958
    ],
    "0.13": [
        0.764,
        0.453,
        0.958
    ]
}
#0.27 0.25 0.16

results_DBDPC_wo_prportional_attention ={
    "0.32": [
        0.183,
        0.201,
        0.946
    ],
    "0.31": [
        0.204,
        0.209,
        0.953
    ],
    "0.30": [
        0.228,
        0.213,
        0.954
    ],
    "0.29": [
        0.252,
        0.222,
        0.96
    ],
    "0.28": [
        0.279,
        0.231,
        0.967
    ],
    "0.26": [
        0.336,
        0.252,
        0.978
    ],
    "0.24": [
        0.398,
        0.277,
        0.983
    ],
    "0.23": [
        0.43,
        0.29,
        0.986
    ],
    "0.22": [
        0.463,
        0.302,
        0.992
    ],
    "0.21": [
        0.496,
        0.315,
        0.993
    ],
    "0.20": [
        0.531,
        0.331,
        0.994
    ],
    "0.19": [
        0.565,
        0.345,
        0.995
    ],
    "0.18": [
        0.601,
        0.36,
        0.997
    ],
    "0.17": [
        0.634,
        0.375,
        0.999
    ],
    "0.15": [
        0.7,
        0.403,
        0.998
    ],
    "0.14": [
        0.734,
        0.42,
        0.999
    ],
    "0.13": [
        0.764,
        0.434,
        1.00
    ]
}

#0.27 0.25 0.16

results_DBDPC_wo_merging={
    "0.32": [
        0.183,
        0.201,
        0.917
    ],
    "0.31": [
        0.204,
        0.205,
        0.932
    ],
    "0.30": [
        0.228,
        0.213,
        0.938
    ],
    "0.29": [
        0.252,
        0.221,
        0.949
    ],
    "0.28": [
        0.279,
        0.231,
        0.958
    ],
    "0.26": [
        0.336,
        0.252,
        0.965
    ],
    "0.24": [
        0.398,
        0.277,
        0.974
    ],
    "0.23": [
        0.43,
        0.288,
        0.981
    ],
    "0.22": [
        0.463,
        0.302,
        0.983
    ],
    "0.21": [
        0.496,
        0.316,
        0.987
    ],
    "0.20": [
        0.531,
        0.331,
        0.989
    ],
    "0.19": [
        0.565,
        0.344,
        0.993
    ],
    "0.18": [
        0.601,
        0.359,
        0.993
    ],
    "0.17": [
        0.634,
        0.375,
        0.995
    ],
    "0.15": [
        0.7,
        0.405,
        0.999
    ],
    "0.14": [
        0.734,
        0.42,
        0.999
    ],
    "0.13": [
        0.764,
        0.435,
        1.00
    ]
}

# Dictionary of approaches
approaches = {
    "DBDPC (ours)": results_DBDPC,
    # "DBDPC w/o Density": results_DBDPC_wo_density,
   "DBDPC w/o Proportional Attention": results_DBDPC_wo_prportional_attention,
    "DBDPC w/o Merging": results_DBDPC_wo_merging,
    "DBDPC w/o Center Position-ID Assignment (using the mean of Position IDs in each cluster)":results_DBDPC_wo_position_using_average,
   "DBDPC w/o Center Position-ID Assignment (reordering according to the mean of Position IDs in each cluster)"  :results_DBDPC_wo_position
}

# Colors and markers
colors = {
    "DBDPC (ours)": "blue",
    "DBDPC w/o Density": "green",
    "DBDPC w/o Center Position-ID Assignment (reordering according to the mean of Position IDs in each cluster)" : "red",
        "DBDPC w/o Center Position-ID Assignment (using the mean of Position IDs in each cluster)" : "olive",
    "DBDPC w/o Proportional Attention": "purple",
    "DBDPC w/o Merging": "orange"
}

markers = {
    "DBDPC (ours)": "o",
    "DBDPC w/o Density": "s",
    "DBDPC w/o Center Position-ID Assignment (reordering according to the mean of Position IDs in each cluster)" : "d",
    "DBDPC w/o Center Position-ID Assignment (using the mean of Position IDs in each cluster)" : "s",
    "DBDPC w/o Proportional Attention": "^",
    "DBDPC w/o Merging": "v"
}

# Plot Average Metric Ratio vs. Reduction Ratio
plt.figure(figsize=(10, 8))
for approach, data in approaches.items():
    reduction_ratio = [1 - values[0] for values in data.values()]
    metric_ratio = [values[2] for values in data.values()]
    plt.plot(reduction_ratio, metric_ratio, label=approach,
             color=colors[approach], marker=markers[approach], linestyle='-')

plt.ylim(0.58, 1.05)
plt.xlabel("Reduction Ratio")
plt.ylabel("Metric Ratio")
plt.title("Metric Ratio vs. Reduction Ratio for DBDPC Variants")
plt.grid(True)
plt.legend(loc='lower right', fontsize='small')

# Adjust the layout to add extra space at the bottom for the legend
plt.savefig("DBDPC_variants_plot.png", bbox_inches='tight')
plt.close()

print("Plot saved as: DBDPC_variants_plot.png")
